Uniqueness and Rapid Mixing in the Bipartite Hardcore Model

We characterize the uniqueness condition in the hardcore model for bipartite graphs with degree bounds only on one side, and provide a nearly linear time sampling algorithm that works up to the uniqueness threshold. We show that the uniqueness threshold for bipartite graph has almost the same form of the tree uniqueness threshold for general graphs, except with degree bounds only on one side of the bipartition. The hardcore model from statistical physics can be seen as a weighted enumeration of independent sets. Its bipartite version (#BIS) is a central open problem in approximate counting. Compared to the same problem in a general graph, surprising tractable regime have been identified that are believed to be hard in general. This is made possible by two lines of algorithmic approach: the high-temperature algorithms starting from Liu and Lu (STOC 2015), and the low-temperature algorithms starting from Helmuth, Perkins, and Regts (STOC 2019). In this work, we study the limit of these algorithms in the high-temperature case. Our characterization of the uniqueness condition is obtained by proving decay of correlations for arguably the best possible regime, which involves locating fixpoints of multivariate iterative rational maps and showing their contraction. We also give a nearly linear time sampling algorithm based on simulating field dynamics only on one side of the bipartite graph that works up to the uniqueness threshold. Our algorithm is very different from the original high-temperature algorithm of Liu and Lu, and it makes use of a connection between correlation decay and spectral independence of Markov chains. Last but not the least, we are able to show that the standard Glauber dynamics on both side of the bipartite graph mixes in polynomial time up to the uniqueness.

==> plot.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     86539,       1700]
NotebookOptionsPosition[     85267,       1669]
NotebookOutlinePosition[     85674,       1686]
CellTagsIndexPosition[     85631,       1683]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"A", "[", 
   RowBox[{"d_", ",", "w_"}], "]"}], ":=", " ", 
  FractionBox[
   RowBox[{
    SuperscriptBox["d", "w"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"w", "+", "1"}], ")"}], 
     RowBox[{"w", "+", "1"}]]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"d", " ", "w"}], " ", "-", " ", "1"}], ")"}], 
    RowBox[{"w", "+", "1"}]]]}]], "Input",
 CellChangeTimes->{{3.88942788184485*^9, 3.889427906346094*^9}},
 CellLabel->
  "In[758]:=",ExpressionUUID->"77937aff-c147-4946-99dc-d20411010d3f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"sfile", "=", 
  RowBox[{"OpenWrite", "[", 
   RowBox[{"\"\<~/Desktop/logA[d=2].txt\>\"", ",", 
    RowBox[{"FormatType", "->", "StandardForm"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"d", " ", "=", " ", "2"}], "}"}], ",", " ", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"w", " ", "=", " ", "1"}], ",", " ", 
        RowBox[{"w", " ", "<=", " ", "8"}], ",", " ", 
        RowBox[{"w", " ", "=", " ", 
         RowBox[{"w", " ", "+", " ", 
          RowBox[{"1", "/", "100"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"x", " ", "=", " ", "w"}], ";", "\[IndentingNewLine]", 
         RowBox[{"y", " ", "=", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"A", "[", 
            RowBox[{"w", ",", " ", "d"}], "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Write", "[", 
          RowBox[{"sfile", ",", " ", 
           RowBox[{"N", "[", "x", "]"}], ",", " ", "\"\< \>\"", ",", " ", 
           RowBox[{"N", "[", "y", " ", "]"}]}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "sfile", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.889426922974531*^9, 3.889426963124242*^9}, {
  3.889426995972295*^9, 3.889427022959037*^9}, {3.889427123342402*^9, 
  3.889427211223239*^9}, {3.889427254511355*^9, 3.889427327532193*^9}, {
  3.8894273619425077`*^9, 3.889427364551523*^9}, {3.889427578484604*^9, 
  3.88942758949086*^9}, {3.889427628563573*^9, 3.88942764078277*^9}, {
  3.889427687609263*^9, 3.889427777168839*^9}, {3.889429240181366*^9, 
  3.889429241958124*^9}, {3.889429327549958*^9, 3.889429327646806*^9}, {
  3.889429411870652*^9, 3.889429453586073*^9}, {3.8894295206599493`*^9, 
  3.889429530455619*^9}},
 CellLabel->
  "In[769]:=",ExpressionUUID->"3d6a182d-bcec-4569-984f-8efd27d78191"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["OutputStream",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = "Ready"}, 
    
    TemplateBox[{
      PaneSelectorBox[{False -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]], 
              ButtonFunction :> (Typeset`open$$ = True), Appearance -> None, 
              BaseStyle -> {}, Evaluator -> Automatic, Method -> 
              "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GraphicsBox[{
              Thickness[0.0016806722689075631`], {
               FaceForm[{
                 GrayLevel[0.93], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               RGBColor[0.699951, 0.699951, 0.699951], 
               Opacity[1.], 
               JoinForm[{ElisionsDump`Miter, 10.}], 
               
               JoinedCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               FaceForm[{
                 RGBColor[0.5, 0.5, 0.5], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
                0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, {{{3.52539, 
                1.0035199999999997`}, {2.5250000000000004`, 
                1.0035199999999997`}, {1.6828099999999997`, 
                1.0035199999999997`}, {0.9999999999999999, 
                1.6863299999999997`}, {0.9999999999999999, 
                2.5285199999999994`}, {0.9999999999999999, 
                23.474999999999998`}, {0.9999999999999999, 
                24.317199999999996`}, {1.6828099999999997`, 
                24.999999999999996`}, {2.5250000000000004`, 
                24.999999999999996`}, {3.52539, 24.999999999999996`}, {
                3.52539, 24.999999999999993`}, {5.523440000000001, 
                22.421099999999996`}, {5.523440000000001, 13.0039}, {
                5.523440000000001, 3.5867199999999992`}, {3.52539, 
                1.0035199999999997`}, {3.52539, 1.0035199999999997`}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}}}, {{{22.4977, 12.9016}, {
                17.740599999999997`, 16.8398}, {17.740599999999997`, 
                14.856599999999998`}, {19.980900000000002`, 
                12.947299999999997`}, {17.740599999999997`, 
                10.946100000000001`}, {17.740599999999997`, 8.96289}, {
                22.4977, 12.9016}}}]}, {
               FaceForm[{
                 RGBColor[
                 0.46093800000000007`, 0.46093800000000007`, 
                  0.46093800000000007`], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{9.202339999999998, 12.8969}, {9.202339999999998, 
                12.335499999999998`}, {8.747660000000002, 
                11.880899999999999`}, {8.186329999999998, 
                11.880899999999999`}, {7.624999999999999, 
                11.880899999999999`}, {7.169920000000001, 
                12.335499999999998`}, {7.169920000000001, 12.8969}, {
                7.169920000000001, 13.458200000000003`}, {7.624999999999999, 
                13.9133}, {8.186329999999998, 13.9133}, {8.747660000000002, 
                13.9133}, {9.202339999999998, 13.458200000000003`}, {
                9.202339999999998, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{12.6227, 12.8969}, {12.6227, 12.335499999999998`}, {
                12.167599999999998`, 11.880899999999999`}, {
                11.606200000000001`, 11.880899999999999`}, {11.0449, 
                11.880899999999999`}, {10.589799999999999`, 
                12.335499999999998`}, {10.589799999999999`, 12.8969}, {
                10.589799999999999`, 13.458200000000003`}, {11.0449, 
                13.9133}, {11.606200000000001`, 13.9133}, {
                12.167599999999998`, 13.9133}, {12.6227, 
                13.458200000000003`}, {12.6227, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{16.042600000000004`, 12.8969}, {16.042600000000004`, 
                12.335499999999998`}, {15.587499999999999`, 
                11.880899999999999`}, {15.026199999999998`, 
                11.880899999999999`}, {14.464799999999997`, 
                11.880899999999999`}, {14.010199999999998`, 
                12.335499999999998`}, {14.010199999999998`, 12.8969}, {
                14.010199999999998`, 13.458200000000003`}, {
                14.464799999999997`, 13.9133}, {15.026199999999998`, 
                13.9133}, {15.587499999999999`, 13.9133}, {
                16.042600000000004`, 13.458200000000003`}, {
                16.042600000000004`, 12.8969}}}]}}, AspectRatio -> 1, Axes -> 
             False, Background -> GrayLevel[0.5], Frame -> True, FrameStyle -> 
             Directive[
               Thickness[Tiny], 
               GrayLevel[0.7]], FrameTicks -> None, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  StyleBox[
                   PaneBox[
                   "\"logA[d=2].txt\"", ContentPadding -> False, FrameMargins -> 
                    0, StripOnInput -> True, BaselinePosition -> Baseline, 
                    ImageSize -> {{1, 300}, Automatic}], LineBreakWithin -> 
                   False], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Unique ID: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["3", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}], True -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]], 
              ButtonFunction :> (Typeset`open$$ = False), Appearance -> None, 
              BaseStyle -> {}, Evaluator -> Automatic, Method -> 
              "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GraphicsBox[{
              Thickness[0.0016806722689075631`], {
               FaceForm[{
                 GrayLevel[0.93], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               RGBColor[0.699951, 0.699951, 0.699951], 
               Opacity[1.], 
               JoinForm[{ElisionsDump`Miter, 10.}], 
               
               JoinedCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               FaceForm[{
                 RGBColor[0.5, 0.5, 0.5], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
                0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, {{{3.52539, 
                1.0035199999999997`}, {2.5250000000000004`, 
                1.0035199999999997`}, {1.6828099999999997`, 
                1.0035199999999997`}, {0.9999999999999999, 
                1.6863299999999997`}, {0.9999999999999999, 
                2.5285199999999994`}, {0.9999999999999999, 
                23.474999999999998`}, {0.9999999999999999, 
                24.317199999999996`}, {1.6828099999999997`, 
                24.999999999999996`}, {2.5250000000000004`, 
                24.999999999999996`}, {3.52539, 24.999999999999996`}, {
                3.52539, 24.999999999999993`}, {5.523440000000001, 
                22.421099999999996`}, {5.523440000000001, 13.0039}, {
                5.523440000000001, 3.5867199999999992`}, {3.52539, 
                1.0035199999999997`}, {3.52539, 1.0035199999999997`}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}}}, {{{22.4977, 12.9016}, {
                17.740599999999997`, 16.8398}, {17.740599999999997`, 
                14.856599999999998`}, {19.980900000000002`, 
                12.947299999999997`}, {17.740599999999997`, 
                10.946100000000001`}, {17.740599999999997`, 8.96289}, {
                22.4977, 12.9016}}}]}, {
               FaceForm[{
                 RGBColor[
                 0.46093800000000007`, 0.46093800000000007`, 
                  0.46093800000000007`], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{9.202339999999998, 12.8969}, {9.202339999999998, 
                12.335499999999998`}, {8.747660000000002, 
                11.880899999999999`}, {8.186329999999998, 
                11.880899999999999`}, {7.624999999999999, 
                11.880899999999999`}, {7.169920000000001, 
                12.335499999999998`}, {7.169920000000001, 12.8969}, {
                7.169920000000001, 13.458200000000003`}, {7.624999999999999, 
                13.9133}, {8.186329999999998, 13.9133}, {8.747660000000002, 
                13.9133}, {9.202339999999998, 13.458200000000003`}, {
                9.202339999999998, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{12.6227, 12.8969}, {12.6227, 12.335499999999998`}, {
                12.167599999999998`, 11.880899999999999`}, {
                11.606200000000001`, 11.880899999999999`}, {11.0449, 
                11.880899999999999`}, {10.589799999999999`, 
                12.335499999999998`}, {10.589799999999999`, 12.8969}, {
                10.589799999999999`, 13.458200000000003`}, {11.0449, 
                13.9133}, {11.606200000000001`, 13.9133}, {
                12.167599999999998`, 13.9133}, {12.6227, 
                13.458200000000003`}, {12.6227, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{16.042600000000004`, 12.8969}, {16.042600000000004`, 
                12.335499999999998`}, {15.587499999999999`, 
                11.880899999999999`}, {15.026199999999998`, 
                11.880899999999999`}, {14.464799999999997`, 
                11.880899999999999`}, {14.010199999999998`, 
                12.335499999999998`}, {14.010199999999998`, 12.8969}, {
                14.010199999999998`, 13.458200000000003`}, {
                14.464799999999997`, 13.9133}, {15.026199999999998`, 
                13.9133}, {15.587499999999999`, 13.9133}, {
                16.042600000000004`, 13.458200000000003`}, {
                16.042600000000004`, 12.8969}}}]}}, AspectRatio -> 1, Axes -> 
             False, Background -> GrayLevel[0.5], Frame -> True, FrameStyle -> 
             Directive[
               Thickness[Tiny], 
               GrayLevel[0.7]], FrameTicks -> None, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  PaneBox[
                  "\"/Users/chenxiaoyu/Desktop/logA[d=2].txt\"", 
                   ImageSize -> {{1, 500}, Automatic}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, FrameMargins -> 0, 
                   StripOnInput -> True], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Unique ID: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["3", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Binary: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["False", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Open: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  DynamicBox[
                   ToBoxes[Options[
                    OutputStream[
                    "/Users/chenxiaoyu/Desktop/logA[d=2].txt", 3]] =!= {}, 
                    StandardForm], UpdateInterval -> 1], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Encoding: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["Automatic", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Format: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["StandardForm", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Page width: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["78", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Number marks: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["Automatic", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}]}, 
       Dynamic[Typeset`open$$], ImageSize -> Automatic]},
     "SummaryPanel"],
    DynamicModuleValues:>{}], "]"}],
  OutputStream["/Users/chenxiaoyu/Desktop/logA[d=2].txt", 3],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{3.889429627989256*^9},
 CellLabel->
  "Out[769]=",ExpressionUUID->"ba42670a-7374-4a56-b78c-ee47e3dd1618"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"sfile", "=", 
  RowBox[{"OpenWrite", "[", 
   RowBox[{"\"\<~/Desktop/logA[d=3].txt\>\"", ",", 
    RowBox[{"FormatType", "->", "StandardForm"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"d", " ", "=", " ", "3"}], "}"}], ",", " ", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"w", " ", "=", " ", "1"}], ",", " ", 
        RowBox[{"w", " ", "<=", " ", "8"}], ",", " ", 
        RowBox[{"w", " ", "=", " ", 
         RowBox[{"w", " ", "+", " ", 
          RowBox[{"1", "/", "100"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"x", " ", "=", " ", "w"}], ";", "\[IndentingNewLine]", 
         RowBox[{"y", " ", "=", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"A", "[", 
            RowBox[{"w", ",", " ", "d"}], "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Write", "[", 
          RowBox[{"sfile", ",", " ", 
           RowBox[{"N", "[", "x", "]"}], ",", " ", "\"\< \>\"", ",", " ", 
           RowBox[{"N", "[", "y", " ", "]"}]}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "sfile", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.889429540804035*^9, 3.889429543280031*^9}},
 CellLabel->
  "In[772]:=",ExpressionUUID->"887c2c89-8fba-4469-8d0e-e82e1463a4bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["OutputStream",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = "Ready"}, 
    
    TemplateBox[{
      PaneSelectorBox[{False -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]], 
              ButtonFunction :> (Typeset`open$$ = True), Appearance -> None, 
              BaseStyle -> {}, Evaluator -> Automatic, Method -> 
              "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GraphicsBox[{
              Thickness[0.0016806722689075631`], {
               FaceForm[{
                 GrayLevel[0.93], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               RGBColor[0.699951, 0.699951, 0.699951], 
               Opacity[1.], 
               JoinForm[{ElisionsDump`Miter, 10.}], 
               
               JoinedCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               FaceForm[{
                 RGBColor[0.5, 0.5, 0.5], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
                0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, {{{3.52539, 
                1.0035199999999997`}, {2.5250000000000004`, 
                1.0035199999999997`}, {1.6828099999999997`, 
                1.0035199999999997`}, {0.9999999999999999, 
                1.6863299999999997`}, {0.9999999999999999, 
                2.5285199999999994`}, {0.9999999999999999, 
                23.474999999999998`}, {0.9999999999999999, 
                24.317199999999996`}, {1.6828099999999997`, 
                24.999999999999996`}, {2.5250000000000004`, 
                24.999999999999996`}, {3.52539, 24.999999999999996`}, {
                3.52539, 24.999999999999993`}, {5.523440000000001, 
                22.421099999999996`}, {5.523440000000001, 13.0039}, {
                5.523440000000001, 3.5867199999999992`}, {3.52539, 
                1.0035199999999997`}, {3.52539, 1.0035199999999997`}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}}}, {{{22.4977, 12.9016}, {
                17.740599999999997`, 16.8398}, {17.740599999999997`, 
                14.856599999999998`}, {19.980900000000002`, 
                12.947299999999997`}, {17.740599999999997`, 
                10.946100000000001`}, {17.740599999999997`, 8.96289}, {
                22.4977, 12.9016}}}]}, {
               FaceForm[{
                 RGBColor[
                 0.46093800000000007`, 0.46093800000000007`, 
                  0.46093800000000007`], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{9.202339999999998, 12.8969}, {9.202339999999998, 
                12.335499999999998`}, {8.747660000000002, 
                11.880899999999999`}, {8.186329999999998, 
                11.880899999999999`}, {7.624999999999999, 
                11.880899999999999`}, {7.169920000000001, 
                12.335499999999998`}, {7.169920000000001, 12.8969}, {
                7.169920000000001, 13.458200000000003`}, {7.624999999999999, 
                13.9133}, {8.186329999999998, 13.9133}, {8.747660000000002, 
                13.9133}, {9.202339999999998, 13.458200000000003`}, {
                9.202339999999998, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{12.6227, 12.8969}, {12.6227, 12.335499999999998`}, {
                12.167599999999998`, 11.880899999999999`}, {
                11.606200000000001`, 11.880899999999999`}, {11.0449, 
                11.880899999999999`}, {10.589799999999999`, 
                12.335499999999998`}, {10.589799999999999`, 12.8969}, {
                10.589799999999999`, 13.458200000000003`}, {11.0449, 
                13.9133}, {11.606200000000001`, 13.9133}, {
                12.167599999999998`, 13.9133}, {12.6227, 
                13.458200000000003`}, {12.6227, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{16.042600000000004`, 12.8969}, {16.042600000000004`, 
                12.335499999999998`}, {15.587499999999999`, 
                11.880899999999999`}, {15.026199999999998`, 
                11.880899999999999`}, {14.464799999999997`, 
                11.880899999999999`}, {14.010199999999998`, 
                12.335499999999998`}, {14.010199999999998`, 12.8969}, {
                14.010199999999998`, 13.458200000000003`}, {
                14.464799999999997`, 13.9133}, {15.026199999999998`, 
                13.9133}, {15.587499999999999`, 13.9133}, {
                16.042600000000004`, 13.458200000000003`}, {
                16.042600000000004`, 12.8969}}}]}}, AspectRatio -> 1, Axes -> 
             False, Background -> GrayLevel[0.5], Frame -> True, FrameStyle -> 
             Directive[
               Thickness[Tiny], 
               GrayLevel[0.7]], FrameTicks -> None, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  StyleBox[
                   PaneBox[
                   "\"logA[d=3].txt\"", ContentPadding -> False, FrameMargins -> 
                    0, StripOnInput -> True, BaselinePosition -> Baseline, 
                    ImageSize -> {{1, 300}, Automatic}], LineBreakWithin -> 
                   False], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Unique ID: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["3", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}], True -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]], 
              ButtonFunction :> (Typeset`open$$ = False), Appearance -> None, 
              BaseStyle -> {}, Evaluator -> Automatic, Method -> 
              "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GraphicsBox[{
              Thickness[0.0016806722689075631`], {
               FaceForm[{
                 GrayLevel[0.93], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               RGBColor[0.699951, 0.699951, 0.699951], 
               Opacity[1.], 
               JoinForm[{ElisionsDump`Miter, 10.}], 
               
               JoinedCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               FaceForm[{
                 RGBColor[0.5, 0.5, 0.5], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
                0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, {{{3.52539, 
                1.0035199999999997`}, {2.5250000000000004`, 
                1.0035199999999997`}, {1.6828099999999997`, 
                1.0035199999999997`}, {0.9999999999999999, 
                1.6863299999999997`}, {0.9999999999999999, 
                2.5285199999999994`}, {0.9999999999999999, 
                23.474999999999998`}, {0.9999999999999999, 
                24.317199999999996`}, {1.6828099999999997`, 
                24.999999999999996`}, {2.5250000000000004`, 
                24.999999999999996`}, {3.52539, 24.999999999999996`}, {
                3.52539, 24.999999999999993`}, {5.523440000000001, 
                22.421099999999996`}, {5.523440000000001, 13.0039}, {
                5.523440000000001, 3.5867199999999992`}, {3.52539, 
                1.0035199999999997`}, {3.52539, 1.0035199999999997`}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}}}, {{{22.4977, 12.9016}, {
                17.740599999999997`, 16.8398}, {17.740599999999997`, 
                14.856599999999998`}, {19.980900000000002`, 
                12.947299999999997`}, {17.740599999999997`, 
                10.946100000000001`}, {17.740599999999997`, 8.96289}, {
                22.4977, 12.9016}}}]}, {
               FaceForm[{
                 RGBColor[
                 0.46093800000000007`, 0.46093800000000007`, 
                  0.46093800000000007`], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{9.202339999999998, 12.8969}, {9.202339999999998, 
                12.335499999999998`}, {8.747660000000002, 
                11.880899999999999`}, {8.186329999999998, 
                11.880899999999999`}, {7.624999999999999, 
                11.880899999999999`}, {7.169920000000001, 
                12.335499999999998`}, {7.169920000000001, 12.8969}, {
                7.169920000000001, 13.458200000000003`}, {7.624999999999999, 
                13.9133}, {8.186329999999998, 13.9133}, {8.747660000000002, 
                13.9133}, {9.202339999999998, 13.458200000000003`}, {
                9.202339999999998, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{12.6227, 12.8969}, {12.6227, 12.335499999999998`}, {
                12.167599999999998`, 11.880899999999999`}, {
                11.606200000000001`, 11.880899999999999`}, {11.0449, 
                11.880899999999999`}, {10.589799999999999`, 
                12.335499999999998`}, {10.589799999999999`, 12.8969}, {
                10.589799999999999`, 13.458200000000003`}, {11.0449, 
                13.9133}, {11.606200000000001`, 13.9133}, {
                12.167599999999998`, 13.9133}, {12.6227, 
                13.458200000000003`}, {12.6227, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{16.042600000000004`, 12.8969}, {16.042600000000004`, 
                12.335499999999998`}, {15.587499999999999`, 
                11.880899999999999`}, {15.026199999999998`, 
                11.880899999999999`}, {14.464799999999997`, 
                11.880899999999999`}, {14.010199999999998`, 
                12.335499999999998`}, {14.010199999999998`, 12.8969}, {
                14.010199999999998`, 13.458200000000003`}, {
                14.464799999999997`, 13.9133}, {15.026199999999998`, 
                13.9133}, {15.587499999999999`, 13.9133}, {
                16.042600000000004`, 13.458200000000003`}, {
                16.042600000000004`, 12.8969}}}]}}, AspectRatio -> 1, Axes -> 
             False, Background -> GrayLevel[0.5], Frame -> True, FrameStyle -> 
             Directive[
               Thickness[Tiny], 
               GrayLevel[0.7]], FrameTicks -> None, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  PaneBox[
                  "\"/Users/chenxiaoyu/Desktop/logA[d=3].txt\"", 
                   ImageSize -> {{1, 500}, Automatic}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, FrameMargins -> 0, 
                   StripOnInput -> True], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Unique ID: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["3", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Binary: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["False", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Open: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  DynamicBox[
                   ToBoxes[Options[
                    OutputStream[
                    "/Users/chenxiaoyu/Desktop/logA[d=3].txt", 3]] =!= {}, 
                    StandardForm], UpdateInterval -> 1], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Encoding: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["Automatic", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Format: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["StandardForm", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Page width: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["78", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Number marks: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["Automatic", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}]}, 
       Dynamic[Typeset`open$$], ImageSize -> Automatic]},
     "SummaryPanel"],
    DynamicModuleValues:>{}], "]"}],
  OutputStream["/Users/chenxiaoyu/Desktop/logA[d=3].txt", 3],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{3.8894296299642677`*^9},
 CellLabel->
  "Out[772]=",ExpressionUUID->"60c38ada-94da-4e25-aad2-cc29834226db"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"sfile", "=", 
  RowBox[{"OpenWrite", "[", 
   RowBox[{"\"\<~/Desktop/logLow[d=2].txt\>\"", ",", 
    RowBox[{"FormatType", "->", "StandardForm"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"d", " ", "=", " ", "2"}], "}"}], ",", " ", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"w", " ", "=", " ", "1"}], ",", " ", 
        RowBox[{"w", " ", "<=", " ", "8"}], ",", " ", 
        RowBox[{"w", " ", "=", " ", 
         RowBox[{"w", " ", "+", " ", 
          RowBox[{"1", "/", "100"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"x", " ", "=", " ", "w"}], ";", "\[IndentingNewLine]", 
         RowBox[{"y", " ", "=", " ", 
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"3", 
             RowBox[{"(", 
              RowBox[{"d", "+", "1"}], ")"}], 
             RowBox[{"(", 
              RowBox[{"w", "+", "1"}], ")"}], 
             RowBox[{"A", "[", 
              RowBox[{"d", ",", " ", "w"}], "]"}]}], " ", "-", " ", "1"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Write", "[", 
          RowBox[{"sfile", ",", " ", 
           RowBox[{"N", "[", "x", "]"}], ",", " ", "\"\< \>\"", ",", " ", 
           RowBox[{"N", "[", "y", " ", "]"}]}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "sfile", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.889429551684651*^9, 3.889429552011263*^9}},
 CellLabel->
  "In[775]:=",ExpressionUUID->"de775947-3a73-4d3b-a054-dd0b3b10725e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["OutputStream",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = "Ready"}, 
    
    TemplateBox[{
      PaneSelectorBox[{False -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]], 
              ButtonFunction :> (Typeset`open$$ = True), Appearance -> None, 
              BaseStyle -> {}, Evaluator -> Automatic, Method -> 
              "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GraphicsBox[{
              Thickness[0.0016806722689075631`], {
               FaceForm[{
                 GrayLevel[0.93], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               RGBColor[0.699951, 0.699951, 0.699951], 
               Opacity[1.], 
               JoinForm[{ElisionsDump`Miter, 10.}], 
               
               JoinedCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               FaceForm[{
                 RGBColor[0.5, 0.5, 0.5], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
                0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, {{{3.52539, 
                1.0035199999999997`}, {2.5250000000000004`, 
                1.0035199999999997`}, {1.6828099999999997`, 
                1.0035199999999997`}, {0.9999999999999999, 
                1.6863299999999997`}, {0.9999999999999999, 
                2.5285199999999994`}, {0.9999999999999999, 
                23.474999999999998`}, {0.9999999999999999, 
                24.317199999999996`}, {1.6828099999999997`, 
                24.999999999999996`}, {2.5250000000000004`, 
                24.999999999999996`}, {3.52539, 24.999999999999996`}, {
                3.52539, 24.999999999999993`}, {5.523440000000001, 
                22.421099999999996`}, {5.523440000000001, 13.0039}, {
                5.523440000000001, 3.5867199999999992`}, {3.52539, 
                1.0035199999999997`}, {3.52539, 1.0035199999999997`}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}}}, {{{22.4977, 12.9016}, {
                17.740599999999997`, 16.8398}, {17.740599999999997`, 
                14.856599999999998`}, {19.980900000000002`, 
                12.947299999999997`}, {17.740599999999997`, 
                10.946100000000001`}, {17.740599999999997`, 8.96289}, {
                22.4977, 12.9016}}}]}, {
               FaceForm[{
                 RGBColor[
                 0.46093800000000007`, 0.46093800000000007`, 
                  0.46093800000000007`], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{9.202339999999998, 12.8969}, {9.202339999999998, 
                12.335499999999998`}, {8.747660000000002, 
                11.880899999999999`}, {8.186329999999998, 
                11.880899999999999`}, {7.624999999999999, 
                11.880899999999999`}, {7.169920000000001, 
                12.335499999999998`}, {7.169920000000001, 12.8969}, {
                7.169920000000001, 13.458200000000003`}, {7.624999999999999, 
                13.9133}, {8.186329999999998, 13.9133}, {8.747660000000002, 
                13.9133}, {9.202339999999998, 13.458200000000003`}, {
                9.202339999999998, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{12.6227, 12.8969}, {12.6227, 12.335499999999998`}, {
                12.167599999999998`, 11.880899999999999`}, {
                11.606200000000001`, 11.880899999999999`}, {11.0449, 
                11.880899999999999`}, {10.589799999999999`, 
                12.335499999999998`}, {10.589799999999999`, 12.8969}, {
                10.589799999999999`, 13.458200000000003`}, {11.0449, 
                13.9133}, {11.606200000000001`, 13.9133}, {
                12.167599999999998`, 13.9133}, {12.6227, 
                13.458200000000003`}, {12.6227, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{16.042600000000004`, 12.8969}, {16.042600000000004`, 
                12.335499999999998`}, {15.587499999999999`, 
                11.880899999999999`}, {15.026199999999998`, 
                11.880899999999999`}, {14.464799999999997`, 
                11.880899999999999`}, {14.010199999999998`, 
                12.335499999999998`}, {14.010199999999998`, 12.8969}, {
                14.010199999999998`, 13.458200000000003`}, {
                14.464799999999997`, 13.9133}, {15.026199999999998`, 
                13.9133}, {15.587499999999999`, 13.9133}, {
                16.042600000000004`, 13.458200000000003`}, {
                16.042600000000004`, 12.8969}}}]}}, AspectRatio -> 1, Axes -> 
             False, Background -> GrayLevel[0.5], Frame -> True, FrameStyle -> 
             Directive[
               Thickness[Tiny], 
               GrayLevel[0.7]], FrameTicks -> None, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  StyleBox[
                   PaneBox[
                   "\"logLow[d=2].txt\"", ContentPadding -> False, 
                    FrameMargins -> 0, StripOnInput -> True, BaselinePosition -> 
                    Baseline, ImageSize -> {{1, 300}, Automatic}], 
                   LineBreakWithin -> False], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Unique ID: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["3", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}], True -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]], 
              ButtonFunction :> (Typeset`open$$ = False), Appearance -> None, 
              BaseStyle -> {}, Evaluator -> Automatic, Method -> 
              "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GraphicsBox[{
              Thickness[0.0016806722689075631`], {
               FaceForm[{
                 GrayLevel[0.93], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               RGBColor[0.699951, 0.699951, 0.699951], 
               Opacity[1.], 
               JoinForm[{ElisionsDump`Miter, 10.}], 
               
               JoinedCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               FaceForm[{
                 RGBColor[0.5, 0.5, 0.5], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
                0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, {{{3.52539, 
                1.0035199999999997`}, {2.5250000000000004`, 
                1.0035199999999997`}, {1.6828099999999997`, 
                1.0035199999999997`}, {0.9999999999999999, 
                1.6863299999999997`}, {0.9999999999999999, 
                2.5285199999999994`}, {0.9999999999999999, 
                23.474999999999998`}, {0.9999999999999999, 
                24.317199999999996`}, {1.6828099999999997`, 
                24.999999999999996`}, {2.5250000000000004`, 
                24.999999999999996`}, {3.52539, 24.999999999999996`}, {
                3.52539, 24.999999999999993`}, {5.523440000000001, 
                22.421099999999996`}, {5.523440000000001, 13.0039}, {
                5.523440000000001, 3.5867199999999992`}, {3.52539, 
                1.0035199999999997`}, {3.52539, 1.0035199999999997`}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}}}, {{{22.4977, 12.9016}, {
                17.740599999999997`, 16.8398}, {17.740599999999997`, 
                14.856599999999998`}, {19.980900000000002`, 
                12.947299999999997`}, {17.740599999999997`, 
                10.946100000000001`}, {17.740599999999997`, 8.96289}, {
                22.4977, 12.9016}}}]}, {
               FaceForm[{
                 RGBColor[
                 0.46093800000000007`, 0.46093800000000007`, 
                  0.46093800000000007`], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{9.202339999999998, 12.8969}, {9.202339999999998, 
                12.335499999999998`}, {8.747660000000002, 
                11.880899999999999`}, {8.186329999999998, 
                11.880899999999999`}, {7.624999999999999, 
                11.880899999999999`}, {7.169920000000001, 
                12.335499999999998`}, {7.169920000000001, 12.8969}, {
                7.169920000000001, 13.458200000000003`}, {7.624999999999999, 
                13.9133}, {8.186329999999998, 13.9133}, {8.747660000000002, 
                13.9133}, {9.202339999999998, 13.458200000000003`}, {
                9.202339999999998, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{12.6227, 12.8969}, {12.6227, 12.335499999999998`}, {
                12.167599999999998`, 11.880899999999999`}, {
                11.606200000000001`, 11.880899999999999`}, {11.0449, 
                11.880899999999999`}, {10.589799999999999`, 
                12.335499999999998`}, {10.589799999999999`, 12.8969}, {
                10.589799999999999`, 13.458200000000003`}, {11.0449, 
                13.9133}, {11.606200000000001`, 13.9133}, {
                12.167599999999998`, 13.9133}, {12.6227, 
                13.458200000000003`}, {12.6227, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{16.042600000000004`, 12.8969}, {16.042600000000004`, 
                12.335499999999998`}, {15.587499999999999`, 
                11.880899999999999`}, {15.026199999999998`, 
                11.880899999999999`}, {14.464799999999997`, 
                11.880899999999999`}, {14.010199999999998`, 
                12.335499999999998`}, {14.010199999999998`, 12.8969}, {
                14.010199999999998`, 13.458200000000003`}, {
                14.464799999999997`, 13.9133}, {15.026199999999998`, 
                13.9133}, {15.587499999999999`, 13.9133}, {
                16.042600000000004`, 13.458200000000003`}, {
                16.042600000000004`, 12.8969}}}]}}, AspectRatio -> 1, Axes -> 
             False, Background -> GrayLevel[0.5], Frame -> True, FrameStyle -> 
             Directive[
               Thickness[Tiny], 
               GrayLevel[0.7]], FrameTicks -> None, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  PaneBox[
                  "\"/Users/chenxiaoyu/Desktop/logLow[d=2].txt\"", 
                   ImageSize -> {{1, 500}, Automatic}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, FrameMargins -> 0, 
                   StripOnInput -> True], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Unique ID: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["3", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Binary: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["False", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Open: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  DynamicBox[
                   ToBoxes[Options[
                    OutputStream[
                    "/Users/chenxiaoyu/Desktop/logLow[d=2].txt", 3]] =!= {}, 
                    StandardForm], UpdateInterval -> 1], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Encoding: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["Automatic", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Format: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["StandardForm", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Page width: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["78", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Number marks: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["Automatic", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}]}, 
       Dynamic[Typeset`open$$], ImageSize -> Automatic]},
     "SummaryPanel"],
    DynamicModuleValues:>{}], "]"}],
  OutputStream["/Users/chenxiaoyu/Desktop/logLow[d=2].txt", 3],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{3.889429639538837*^9},
 CellLabel->
  "Out[775]=",ExpressionUUID->"8a90de07-bf92-445c-829c-ac9483be5b03"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"sfile", "=", 
  RowBox[{"OpenWrite", "[", 
   RowBox[{"\"\<~/Desktop/logLow[d=3].txt\>\"", ",", 
    RowBox[{"FormatType", "->", "StandardForm"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"d", " ", "=", " ", "3"}], "}"}], ",", " ", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"w", " ", "=", " ", "1"}], ",", " ", 
        RowBox[{"w", " ", "<=", " ", "8"}], ",", " ", 
        RowBox[{"w", " ", "=", " ", 
         RowBox[{"w", " ", "+", " ", 
          RowBox[{"1", "/", "100"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"x", " ", "=", " ", "w"}], ";", "\[IndentingNewLine]", 
         RowBox[{"y", " ", "=", " ", 
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"3", 
             RowBox[{"(", 
              RowBox[{"d", "+", "1"}], ")"}], 
             RowBox[{"(", 
              RowBox[{"w", "+", "1"}], ")"}], 
             RowBox[{"A", "[", 
              RowBox[{"d", ",", " ", "w"}], "]"}]}], " ", "-", " ", "1"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Write", "[", 
          RowBox[{"sfile", ",", " ", 
           RowBox[{"N", "[", "x", "]"}], ",", " ", "\"\< \>\"", ",", " ", 
           RowBox[{"N", "[", "y", " ", "]"}]}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "sfile", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.889429603166163*^9, 3.889429605761424*^9}, {
  3.889429644146846*^9, 3.889429644537094*^9}},
 CellLabel->
  "In[778]:=",ExpressionUUID->"260764b9-9512-4afe-9756-5e9a4d13d9c9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["OutputStream",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = "Ready"}, 
    
    TemplateBox[{
      PaneSelectorBox[{False -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]], 
              ButtonFunction :> (Typeset`open$$ = True), Appearance -> None, 
              BaseStyle -> {}, Evaluator -> Automatic, Method -> 
              "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GraphicsBox[{
              Thickness[0.0016806722689075631`], {
               FaceForm[{
                 GrayLevel[0.93], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               RGBColor[0.699951, 0.699951, 0.699951], 
               Opacity[1.], 
               JoinForm[{ElisionsDump`Miter, 10.}], 
               
               JoinedCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               FaceForm[{
                 RGBColor[0.5, 0.5, 0.5], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
                0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, {{{3.52539, 
                1.0035199999999997`}, {2.5250000000000004`, 
                1.0035199999999997`}, {1.6828099999999997`, 
                1.0035199999999997`}, {0.9999999999999999, 
                1.6863299999999997`}, {0.9999999999999999, 
                2.5285199999999994`}, {0.9999999999999999, 
                23.474999999999998`}, {0.9999999999999999, 
                24.317199999999996`}, {1.6828099999999997`, 
                24.999999999999996`}, {2.5250000000000004`, 
                24.999999999999996`}, {3.52539, 24.999999999999996`}, {
                3.52539, 24.999999999999993`}, {5.523440000000001, 
                22.421099999999996`}, {5.523440000000001, 13.0039}, {
                5.523440000000001, 3.5867199999999992`}, {3.52539, 
                1.0035199999999997`}, {3.52539, 1.0035199999999997`}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}}}, {{{22.4977, 12.9016}, {
                17.740599999999997`, 16.8398}, {17.740599999999997`, 
                14.856599999999998`}, {19.980900000000002`, 
                12.947299999999997`}, {17.740599999999997`, 
                10.946100000000001`}, {17.740599999999997`, 8.96289}, {
                22.4977, 12.9016}}}]}, {
               FaceForm[{
                 RGBColor[
                 0.46093800000000007`, 0.46093800000000007`, 
                  0.46093800000000007`], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{9.202339999999998, 12.8969}, {9.202339999999998, 
                12.335499999999998`}, {8.747660000000002, 
                11.880899999999999`}, {8.186329999999998, 
                11.880899999999999`}, {7.624999999999999, 
                11.880899999999999`}, {7.169920000000001, 
                12.335499999999998`}, {7.169920000000001, 12.8969}, {
                7.169920000000001, 13.458200000000003`}, {7.624999999999999, 
                13.9133}, {8.186329999999998, 13.9133}, {8.747660000000002, 
                13.9133}, {9.202339999999998, 13.458200000000003`}, {
                9.202339999999998, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{12.6227, 12.8969}, {12.6227, 12.335499999999998`}, {
                12.167599999999998`, 11.880899999999999`}, {
                11.606200000000001`, 11.880899999999999`}, {11.0449, 
                11.880899999999999`}, {10.589799999999999`, 
                12.335499999999998`}, {10.589799999999999`, 12.8969}, {
                10.589799999999999`, 13.458200000000003`}, {11.0449, 
                13.9133}, {11.606200000000001`, 13.9133}, {
                12.167599999999998`, 13.9133}, {12.6227, 
                13.458200000000003`}, {12.6227, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{16.042600000000004`, 12.8969}, {16.042600000000004`, 
                12.335499999999998`}, {15.587499999999999`, 
                11.880899999999999`}, {15.026199999999998`, 
                11.880899999999999`}, {14.464799999999997`, 
                11.880899999999999`}, {14.010199999999998`, 
                12.335499999999998`}, {14.010199999999998`, 12.8969}, {
                14.010199999999998`, 13.458200000000003`}, {
                14.464799999999997`, 13.9133}, {15.026199999999998`, 
                13.9133}, {15.587499999999999`, 13.9133}, {
                16.042600000000004`, 13.458200000000003`}, {
                16.042600000000004`, 12.8969}}}]}}, AspectRatio -> 1, Axes -> 
             False, Background -> GrayLevel[0.5], Frame -> True, FrameStyle -> 
             Directive[
               Thickness[Tiny], 
               GrayLevel[0.7]], FrameTicks -> None, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  StyleBox[
                   PaneBox[
                   "\"logLow[d=3].txt\"", ContentPadding -> False, 
                    FrameMargins -> 0, StripOnInput -> True, BaselinePosition -> 
                    Baseline, ImageSize -> {{1, 300}, Automatic}], 
                   LineBreakWithin -> False], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Unique ID: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["3", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}], True -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]], 
              ButtonFunction :> (Typeset`open$$ = False), Appearance -> None, 
              BaseStyle -> {}, Evaluator -> Automatic, Method -> 
              "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GraphicsBox[{
              Thickness[0.0016806722689075631`], {
               FaceForm[{
                 GrayLevel[0.93], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               RGBColor[0.699951, 0.699951, 0.699951], 
               Opacity[1.], 
               JoinForm[{ElisionsDump`Miter, 10.}], 
               
               JoinedCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               FaceForm[{
                 RGBColor[0.5, 0.5, 0.5], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {
                0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, {{{3.52539, 
                1.0035199999999997`}, {2.5250000000000004`, 
                1.0035199999999997`}, {1.6828099999999997`, 
                1.0035199999999997`}, {0.9999999999999999, 
                1.6863299999999997`}, {0.9999999999999999, 
                2.5285199999999994`}, {0.9999999999999999, 
                23.474999999999998`}, {0.9999999999999999, 
                24.317199999999996`}, {1.6828099999999997`, 
                24.999999999999996`}, {2.5250000000000004`, 
                24.999999999999996`}, {3.52539, 24.999999999999996`}, {
                3.52539, 24.999999999999993`}, {5.523440000000001, 
                22.421099999999996`}, {5.523440000000001, 13.0039}, {
                5.523440000000001, 3.5867199999999992`}, {3.52539, 
                1.0035199999999997`}, {3.52539, 1.0035199999999997`}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}}}, {{{22.4977, 12.9016}, {
                17.740599999999997`, 16.8398}, {17.740599999999997`, 
                14.856599999999998`}, {19.980900000000002`, 
                12.947299999999997`}, {17.740599999999997`, 
                10.946100000000001`}, {17.740599999999997`, 8.96289}, {
                22.4977, 12.9016}}}]}, {
               FaceForm[{
                 RGBColor[
                 0.46093800000000007`, 0.46093800000000007`, 
                  0.46093800000000007`], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{9.202339999999998, 12.8969}, {9.202339999999998, 
                12.335499999999998`}, {8.747660000000002, 
                11.880899999999999`}, {8.186329999999998, 
                11.880899999999999`}, {7.624999999999999, 
                11.880899999999999`}, {7.169920000000001, 
                12.335499999999998`}, {7.169920000000001, 12.8969}, {
                7.169920000000001, 13.458200000000003`}, {7.624999999999999, 
                13.9133}, {8.186329999999998, 13.9133}, {8.747660000000002, 
                13.9133}, {9.202339999999998, 13.458200000000003`}, {
                9.202339999999998, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{12.6227, 12.8969}, {12.6227, 12.335499999999998`}, {
                12.167599999999998`, 11.880899999999999`}, {
                11.606200000000001`, 11.880899999999999`}, {11.0449, 
                11.880899999999999`}, {10.589799999999999`, 
                12.335499999999998`}, {10.589799999999999`, 12.8969}, {
                10.589799999999999`, 13.458200000000003`}, {11.0449, 
                13.9133}, {11.606200000000001`, 13.9133}, {
                12.167599999999998`, 13.9133}, {12.6227, 
                13.458200000000003`}, {12.6227, 12.8969}}}], 
               
               FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}}}, {{{16.042600000000004`, 12.8969}, {16.042600000000004`, 
                12.335499999999998`}, {15.587499999999999`, 
                11.880899999999999`}, {15.026199999999998`, 
                11.880899999999999`}, {14.464799999999997`, 
                11.880899999999999`}, {14.010199999999998`, 
                12.335499999999998`}, {14.010199999999998`, 12.8969}, {
                14.010199999999998`, 13.458200000000003`}, {
                14.464799999999997`, 13.9133}, {15.026199999999998`, 
                13.9133}, {15.587499999999999`, 13.9133}, {
                16.042600000000004`, 13.458200000000003`}, {
                16.042600000000004`, 12.8969}}}]}}, AspectRatio -> 1, Axes -> 
             False, Background -> GrayLevel[0.5], Frame -> True, FrameStyle -> 
             Directive[
               Thickness[Tiny], 
               GrayLevel[0.7]], FrameTicks -> None, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  PaneBox[
                  "\"/Users/chenxiaoyu/Desktop/logLow[d=3].txt\"", 
                   ImageSize -> {{1, 500}, Automatic}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, FrameMargins -> 0, 
                   StripOnInput -> True], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Unique ID: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["3", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Binary: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["False", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Open: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  DynamicBox[
                   ToBoxes[Options[
                    OutputStream[
                    "/Users/chenxiaoyu/Desktop/logLow[d=3].txt", 3]] =!= {}, 
                    StandardForm], UpdateInterval -> 1], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Encoding: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["Automatic", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Format: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["StandardForm", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Page width: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["78", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Number marks: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["Automatic", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}]}, 
       Dynamic[Typeset`open$$], ImageSize -> Automatic]},
     "SummaryPanel"],
    DynamicModuleValues:>{}], "]"}],
  OutputStream["/Users/chenxiaoyu/Desktop/logLow[d=3].txt", 3],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{3.889429646575543*^9},
 CellLabel->
  "Out[778]=",ExpressionUUID->"b98c5640-5fc3-406b-9898-b250f8e1b2cf"]
}, Open  ]]
},
WindowSize->{808, 747},
WindowMargins->{{41, Automatic}, {Automatic, 13}},
FrontEndVersion->"13.1 for Mac OS X x86 (64-bit) \
(2022\:5e746\:670816\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b2b54cbc-0efe-49a5-86d3-354501d1f9be"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 566, 18, 55, "Input",ExpressionUUID->"77937aff-c147-4946-99dc-d20411010d3f"],
Cell[CellGroupData[{
Cell[1149, 42, 2107, 47, 199, "Input",ExpressionUUID->"3d6a182d-bcec-4569-984f-8efd27d78191"],
Cell[3259, 91, 19157, 356, 61, "Output",ExpressionUUID->"ba42670a-7374-4a56-b78c-ee47e3dd1618"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22453, 452, 1575, 39, 199, "Input",ExpressionUUID->"887c2c89-8fba-4469-8d0e-e82e1463a4bf"],
Cell[24031, 493, 19159, 356, 61, "Output",ExpressionUUID->"60c38ada-94da-4e25-aad2-cc29834226db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43227, 854, 1801, 45, 199, "Input",ExpressionUUID->"de775947-3a73-4d3b-a054-dd0b3b10725e"],
Cell[45031, 901, 19165, 356, 61, "Output",ExpressionUUID->"8a90de07-bf92-445c-829c-ac9483be5b03"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64233, 1262, 1850, 46, 199, "Input",ExpressionUUID->"260764b9-9512-4afe-9756-5e9a4d13d9c9"],
Cell[66086, 1310, 19165, 356, 84, "Output",ExpressionUUID->"b98c5640-5fc3-406b-9898-b250f8e1b2cf"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


